Minimum cores in lattice graphs: zonotope structure and quartic growth

A core of a graph is a nonempty vertex set in which every member has at least as many neighbours inside the set as outside. We study the minimum size $c_{m,n}$ of a finite core in the graph on $\Z^m$ joining points at sup-norm distance at most $n$. The local majority condition imposes a global geometric constraint: the convex hull of every core has an explicit lattice zonotope $H_n^{(m)}$ as a Minkowski summand. In the plane, this zonotope has width asymptotic to $6\zeta(3)n^3/\pi^2$. We prove that all its lattice points form a core and construct a shell with $O(n^4)$ points. Together with a packing argument, this gives $c_{2,n}=\Theta(n^4)$ and coordinate widths $\Theta(n^3)$ for every minimum core. We determine $c_{2,1}=12$ and $c_{2,2}=96$ by analytic arguments and prove uniqueness up to translation in both cases. Explicit forced-set and deficit certificates determine further minima within the prescribed zonotope hull. We distinguish these restricted results from global optimality and state the remaining geometric conjectures. We also give a direct reduction from \textsc{Clique} showing that the core problem is NP-complete on general finite graphs, which settles a conjecture of Hassanpour in the terms in which it was posed.

==> anc/verify_minimum_cores.py <==
#!/usr/bin/env python3
"""Exact finite checks for "Minimum cores in lattice graphs" (standard library only).

Run:  python3 verify_minimum_cores.py            (about one minute)

Checks (all in exact integer arithmetic):
  1. Planar zonotopes H_n for n <= 6: lattice point counts, boundary counts 4n(n+1), width identity,
     every boundary lattice point sees exactly q points (Lemma 'exact boundary counts');
     the full lattice point set is a core (Corollary 'the full planar hull is a core').
  2. Forced sets F_n^d(H_n) for n <= 6: sizes 12,96,388,1024,2452,4392 and minimum ball counts.
  3. Integral generator representations for n <= 6 (Theorem 'integral generator representation').
  4. Witness cores inside H_n: n=1,2,3 (forced sets), n=4,5,6 with the listed extra orbits
     (1040, 2532, 4560), the deficit certificates (1040, 2532, 4544) and the 4552 dual certificate.
  5. The 96-point minimiser table (rows and ball counts).
  6. Coordinate-segment formula LB(H_n + [0,t]e_1) for n <= 4, 0 <= t <= 3n+3.
  7. The doubled-zonotope shells for n <= 4 are cores; the thin rings for n <= 6 are cores.
  8. Three dimensions, n = 1: zonotope H_1^(3) has 96 vertices and 480 lattice points; the vertex
     forced set has 392 points and minimum ball count 14.
Universal statements are proved in the paper; these checks are corroboration of the finite data.
"""
import sys, time, itertools
from math import gcd, atan2
from fractions import Fraction

# ----------------------------------------------------------------------------- planar geometry
def linf(v): return max(abs(v[0]), abs(v[1]))

def primitive_dirs(n):
    D = [(p, q) for p in range(-n, n + 1) for q in range(-n, n + 1) if (p, q) != (0, 0) and gcd(abs(p), abs(q)) == 1]
    D.sort(key=lambda d: atan2(d[1], d[0]))
    return D

def Hn_edges(n, extra=None):
    """Edge vectors (direction, multiplicity) of H_n (+ optional extra multiplicities dict), ccw."""
    ev = []
    for d in primitive_dirs(n):
        m = n // linf(d) + (extra.get(d, 0) if extra else 0)
        ev.append((d, m))
    return ev

def polygon(ev):
    """Vertices (incl. collinear breakpoints) and ordered boundary lattice points, min coords 0."""
    x = y = 0; verts = []; bpts = []
    for d, m in ev:
        verts.append((x, y))
        for j in range(m):
            bpts.append((x + j * d[0], y + j * d[1]))
        x += m * d[0]; y += m * d[1]
    assert (x, y) == (0, 0)
    mx = min(v[0] for v in verts); my = min(v[1] for v in verts)
    verts = [(v[0] - mx, v[1] - my) for v in verts]; bpts = [(p[0] - mx, p[1] - my) for p in bpts]
    return verts, bpts

def lattice_points(verts, ev):
    """Exact scan: for each row, intersect the half-planes of the edges."""
    W = max(v[0] for v in verts); Hh = max(v[1] for v in verts)
    pts = set()
    for y in range(Hh + 1):
        lo, hi = 0, W
        for (d, m), v in zip(ev, verts):
            # left of edge: d_x*(Y - v_y) - d_y*(X - v_x) >= 0
            c = d[0] * (y - v[1]) + d[1] * v[0]      # need d_y*X <= c  ->  X <= c/d_y (d_y>0), X >= c/d_y (d_y<0)
            if d[1] > 0: hi = min(hi, c // d[1])
            elif d[1] < 0: lo = max(lo, -((-c) // d[1]))  # ceil(c/d_y) with d_y<0: X >= c/d_y
            else:
                if d[0] * (y - v[1]) < 0: lo, hi = 1, 0; break
        for x in range(lo, hi + 1): pts.add((x, y))
    return pts

def strict_vertices(verts):
    k = len(verts); out = []
    for i in range(k):
        a, b, c = verts[i - 1], verts[i], verts[(i + 1) % k]
        if (b[0] - a[0]) * (c[1] - b[1]) - (b[1] - a[1]) * (c[0] - b[0]) != 0: out.append(b)
    return out

def ball_count(S, p, n):
    return sum(1 for a in range(-n, n + 1) for b in range(-n, n + 1) if (p[0] + a, p[1] + b) in S)

def min_ball(S, n):
    return min(ball_count(S, p, n) for p in S)

def forced_boundary_set(pts, bpts, n):
    B = set(bpts)
    return {x for x in pts if any(linf((x[0] - z[0], x[1] - z[1])) <= n for z in B)}

def orbit(p, W):
    x, y = p
    return sorted({(x, y), (y, x), (W - x, y), (y, W - x), (x, W - y), (W - y, x), (W - x, W - y), (W - y, W - x)})

def check(cond, msg):
    if not cond:
        print("FAIL:", msg); sys.exit(1)

# ----------------------------------------------------------------------------- 1-3, 7
def planar_checks():
    expectedF = {1: 12, 2: 96, 3: 388, 4: 1024, 5: 2452, 6: 4392}
    expected_min = {1: 5, 2: 13, 3: 25, 4: 39, 5: 53, 6: 69}
    ring_sizes = {1: 12, 2: 108, 3: 464, 4: 1220, 5: 2952, 6: 5180}
    shell_sizes = {1: 36, 2: 324, 3: 1444, 4: 3972}
    data = {}
    for n in range(1, 7):
        q = ((2 * n + 1) ** 2 + 1) // 2
        ev = Hn_edges(n); verts, bpts = polygon(ev); pts = lattice_points(verts, ev)
        W = max(v[0] for v in verts)
        # width identity and boundary count
        width_formula = 3 * sum(r * sum(1 for a in range(1, r + 1) if gcd(a, r) == 1) * (n // r) for r in range(1, n + 1))
        check(W == width_formula, f"width identity n={n}")
        check(len(bpts) == 4 * n * (n + 1), f"boundary count n={n}")
        # boundary points see exactly q; full hull is a core
        check(all(ball_count(pts, z, n) == q for z in bpts), f"boundary counts n={n}")
        check(min_ball(pts, n) == q, f"full hull core n={n}")
        # forced set
        F = forced_boundary_set(pts, bpts, n)
        check(len(F) == expectedF[n] and min_ball(F, n) == expected_min[n], f"forced set n={n}")
        # integral representations: build the set of sums sum c_d d, 0<=c_d<=k_d
        sums = {(0, 0)}
        for d in primitive_dirs(n):
            if d[1] < 0 or (d[1] == 0 and d[0] < 0): continue
            k = n // linf(d)
            sums = {(s[0] + c * d[0], s[1] + c * d[1]) for s in sums for c in range(k + 1)}
        mx = min(s[0] for s in sums); my = min(s[1] for s in sums)
        sums = {(s[0] - mx, s[1] - my) for s in sums}
        check(sums == pts, f"integral representations n={n}")
        # thin ring and doubled shell
        def inside_box(x, r): return all((x[0] + a, x[1] + b) in pts for a in (-r, r) for b in (-r, r))
        ring = {x for x in pts if not inside_box(x, n + 1)}
        check(len(ring) == ring_sizes[n] and min_ball(ring, n) >= q, f"thin ring n={n}")
        if n <= 4:
            ev2 = [(d, 2 * m) for d, m in ev]; v2, b2 = polygon(ev2); p2 = lattice_points(v2, ev2)
            def inside2(x, r): return all((x[0] + a, x[1] + b) in p2 for a in (-r, r) for b in (-r, r))
            shell = {x for x in p2 if not inside2(x, 2 * n)}
            check(len(shell) == shell_sizes[n] and min_ball(shell, n) >= q, f"doubled shell n={n}")
        data[n] = (pts, bpts, F, W, q)
        print(f"  n={n}: |H_n|={len(pts)}, width {W}, boundary {len(bpts)}, |F|={len(F)} (min ball {expected_min[n]}), ring {len(ring)}: ok")
    return data

# ----------------------------------------------------------------------------- 4
EXTRAS = {4: [(11, 18), (11, 19)],
          5: [(13, 43), (13, 44), (16, 39), (18, 35), (18, 36), (19, 35), (21, 30), (21, 31), (22, 30), (22, 31)],
          6: [(17, 63), (17, 64), (18, 63), (22, 57), (24, 53), (24, 54), (25, 53), (27, 48), (27, 49), (27, 50), (27, 51),
              (28, 48), (28, 49), (29, 48), (31, 42), (31, 44), (31, 45), (32, 42), (32, 43), (32, 44), (33, 43)]}
DEFICIT_SEEDS = {4: [((10, 21), 2)], 5: [((12, 46), 2), ((20, 34), 8)], 6: [((19, 62), 3), ((30, 47), 16)]}
WITNESS = {4: 1040, 5: 2532, 6: 4560}; DEFICIT_LB = {4: 1040, 5: 2532, 6: 4544}

def witness_checks(data):
    for n in (4, 5, 6):
        pts, bpts, F, W, q = data[n]
        S = set(F)
        for rep in EXTRAS[n]:
            for u in orbit(rep, W):
                check(u in pts and u not in S, f"extra point {u} n={n}"); S.add(u)
        check(len(S) == WITNESS[n] and min_ball(S, n) >= q, f"witness core n={n}")
        centres = []; total = 0
        for rep, dd in DEFICIT_SEEDS[n]:
            for p in orbit(rep, W):
                check(p in F and q - ball_count(F, p, n) == dd, f"deficit at {p} n={n}"); total += dd; centres.append(p)
        check(min(linf((a[0] - b[0], a[1] - b[1])) for i, a in enumerate(centres) for b in centres[i + 1:]) > 2 * n, f"disjoint balls n={n}")
        check(len(F) + total == DEFICIT_LB[n], f"deficit bound n={n}")
        print(f"  n={n}: witness core of {len(S)} points; deficit certificate {len(F)}+{total}={DEFICIT_LB[n]}: ok")

def certificate_4552(data):
    pts, bpts, F, W, q = data[6]; n = 6
    c = lambda p: (p[0] - 96, p[1] - 96)          # centre at origin (W = 192)
    P = {c(p) for p in pts}; Fc = {c(p) for p in F}
    def orb(p):
        x, y = p; return sorted({(sx * a, sy * b) for (a, b) in [(x, y), (y, x)] for sx in (1, -1) for sy in (1, -1)})
    rows = [((81, 27), 94), ((75, 37), 1020), ((70, 43), 60), ((69, 43), 34), ((66, 49), 1020), ((59, 57), 47), ((70, 57), 47)]
    coef = {}; rhs = 0
    for rep, mult in rows:
        for p in orb(rep):
            check(p in P, f"certificate point {p}")
            ball = [(p[0] + a, p[1] + b) for a in range(-n, n + 1) for b in range(-n, n + 1)]
            d = q - sum(1 for u in ball if u in Fc)
            for u in ball:
                if u in P and u not in Fc: coef[u] = coef.get(u, 0) + mult
            if p in Fc: rhs += mult * d
            else: coef[p] = coef.get(p, 0) - mult * d
    for rep in [(72, 43), (71, 43)]:
        for u in orb(rep):
            check(u in P and u not in Fc, "upper-bound point"); coef[u] = coef.get(u, 0) - 1020; rhs -= 1020
    M = max(coef.values())
    check(rhs == 177376 and M == 1114 and min(coef.values()) >= 0, "4552 certificate arithmetic")
    check(len(F) + (-(-rhs // M)) == 4552, "4552 bound")
    print(f"  4552 certificate: RHS {rhs}, max coefficient {M}, bound {Fraction(rhs, M)} -> {len(F)} + 160 = 4552: ok")

# ----------------------------------------------------------------------------- 5
def table96(data):
    rows = {0: [(5, 7)], 1: [(3, 9)], 2: [(2, 10)], 3: [(1, 5), (7, 11)], 4: [(1, 4), (8, 11)], 5: [(0, 3), (9, 12)], 6: [(0, 2), (10, 12)]}
    S = set()
    for y, ivs in rows.items():
        for a, b in ivs:
            for x in range(a, b + 1): S.add((x, y)); S.add((x, 12 - y))
    pts, bpts, F, W, q = data[2]
    check(len(S) == 96 and S == F and min_ball(S, 2) == 13, "96-point table")
    print("  96-point minimiser table = forced set F_2^d(H_2), min ball count 13: ok")

# ----------------------------------------------------------------------------- 6
def LB(n, extra):
    ev = Hn_edges(n, extra); verts, bpts = polygon(ev); pts = lattice_points(verts, ev); q = ((2 * n + 1) ** 2 + 1) // 2
    V = set(strict_vertices(verts))
    U = set(); slack = 0
    for (d, m), v in zip(ev, verts):
        k = n // linf(d)
        for j in range(m + 1):
            z = (v[0] + j * d[0], v[1] + j * d[1])
            if min(j, m - j) * linf(d) <= n:            # within n of a vertex (vertices themselves have j=0 or m)
                if j == m: continue                      # counted as j=0 of the next edge
                U.update((z[0] + a, z[1] + b) for a in range(-n, n + 1) for b in range(-n, n + 1) if (z[0] + a, z[1] + b) in pts)
                slack += min(j, k) + min(m - j, k) - k
    return len(U) - slack

def segment_checks(data):
    cnt = 0
    for n in range(1, 5):
        A = len(data[n][2])
        for t in range(0, 3 * n + 4):
            lb = LB(n, {(1, 0): t, (-1, 0): t})
            formula = A + 2 * (n + 1) * min(t, 3 * n + 1) - 2 * n * min(t, n + 1)
            check(lb == formula, f"segment formula n={n} t={t}: {lb} vs {formula}"); cnt += 1
    print(f"  coordinate-segment formula checked at {cnt} parameter pairs: ok")

# ----------------------------------------------------------------------------- 8
def three_d():
    gens = [v for v in itertools.product([-1, 0, 1], repeat=3) if v != (0, 0, 0) and v > tuple(-c for c in v)]
    def cross(a, b): return (a[1] * b[2] - a[2] * b[1], a[2] * b[0] - a[0] * b[2], a[0] * b[1] - a[1] * b[0])
    def dot(a, b): return sum(x * y for x, y in zip(a, b))
    normals = set()
    for a, b in itertools.combinations(gens, 2):
        c = cross(a, b)
        if c == (0, 0, 0): continue
        g = gcd(gcd(abs(c[0]), abs(c[1])), abs(c[2])); c = tuple(x // g for x in c)
        normals.add(c); normals.add(tuple(-x for x in c))
    h = {a: sum(max(0, dot(a, d)) for d in gens) for a in normals}
    lo = [sum(min(0, d[i]) for d in gens) for i in range(3)]; hi = [sum(max(0, d[i]) for d in gens) for i in range(3)]
    pts = [p for p in itertools.product(*[range(lo[i], hi[i] + 1) for i in range(3)]) if all(dot(a, p) <= h[a] for a in normals)]
    check(len(pts) == 480, "3D lattice points")
    def rank3(vs):
        for a, b, c in itertools.combinations(vs, 3):
            if dot(a, cross(b, c)) != 0: return True
        return False
    verts = [p for p in pts if rank3([a for a in normals if dot(a, p) == h[a]])]
    check(len(verts) == 96, "3D vertices")
    P = set(pts)
    F = {x for x in pts if any(max(abs(x[i] - v[i]) for i in range(3)) <= 1 for v in verts)}
    def bc(S, p): return sum(1 for d in itertools.product([-1, 0, 1], repeat=3) if (p[0] + d[0], p[1] + d[1], p[2] + d[2]) in S)
    check(len(F) == 392 and min(bc(F, p) for p in F) == 14, "3D forced set")
    check(hi[0] - lo[0] == 9, "3D width 9")
    print("  m=3, n=1: zonotope with 96 vertices, 480 lattice points, width 9; forced set 392 points, min ball count 14: ok")

if __name__ == "__main__":
    t0 = time.time()
    print("planar zonotopes, forced sets, full hulls, integral representations, rings:")
    data = planar_checks()
    print("witness cores and deficit certificates:"); witness_checks(data); certificate_4552(data)
    table96(data)
    segment_checks(data)
    three_d()
    print(f"All exact checks passed in {time.time() - t0:.1f} s.")

